Integer complexity: algorithms and computational results

Define $\|n\|$ to be the complexity of $n$, the smallest number of ones needed to write $n$ using an arbitrary combination of addition and multiplication. Define $n$ to be stable if for all $k\ge 0$, we have $\|3^k n\|=\|n\|+3k$. In [7], this author and Zelinsky showed that for any $n$, there exists some $K=K(n)$ such that $3^K n$ is stable; however, the proof there provided no upper bound on $K(n)$ or any way of computing it. In this paper, we describe an algorithm for computing $K(n)$, and thereby also show that the set of stable numbers is a computable set. The algorithm is based on considering the defect of a number, defined by $\delta(n):=\|n\|-3\log_3 n$, building on the methods presented in [3]. As a side benefit, this algorithm also happens to allow fast evaluation of the complexities of powers of $2$; we use it to verify that $\|2^k 3^\ell\|=2k+3\ell$ for $k\le48$ and arbitrary $\ell$ (excluding the case $k=\ell=0$), providing more evidence for the conjecture that $\|2^k 3^\ell\|=2k+3\ell$ whenever $k$ and $\ell$ are not both zero. An implementation of these algorithms in Haskell is available.

==> anc/AnswerExtraction.hs <==
module AnswerExtraction where
--AnswerExtraction module.  Having built up good coverings with ClassifierCore,
--this module contains functions for extracting information from them --
--stabilization lengths, stable defects, etc.
import Data.List
import Data.Maybe
import Tools
import Complexity
import ClassifierCore
import TernaryFamilies

data SizeOpt = Large | Small | VSmall | Pow2 deriving Eq
--Many of the functions in this module take an argument which is a SizeOpt.
--This is a parameter that allows the function to be tuned to various
--situations.  Let me explain briefly the meaning of each of these "sizes":
--LARGE: Large enough that computing ||n|| is slow.  When dealing with a size
--Large number, the program conducts an indefinite search until some 3^k*n is
--3-represented, rather than cutting it off at some point.  (L=infinity)
--SMALL: Small enough that computing ||n|| is not so slow.  When dealing with a
--size Small number, the program first computes ||n||, then uses that to bound
--how far it has to search.  (L=||n||)
--VSMALL: Small enough that not only is computing ||n|| fast, but so is
--computing ||3^k*n|| for k<=K(n).  Size VSmall is the same as Small when just
--computing stabilization information, but for more detailed information,
--whereas Small will search until n is 3-represented, VSmall will just combine
--the stabilization information with computations of ||3^k*n|| for k<=K(n).
--POW2: A size representing a power of 2 -- in this case, the input should be
--the exponent k, NOT the number n=2^k!  Yes, this is confusing.
--WARNING: IT IS EASY TO GET THIS MIXED UP.
--In this mode, the program makes use of the obvious upper bound ||n||<=2k to
--cut off the search.  (L=2k).

leadinfof :: TFam -> Integer -> [(Integer,Integer)]
--Given a TFam f and a number n, computes the list of pairs (k,l) where
--a. the augmented version of f 3-represents 3^k*n with complexity l (see
--exprepcpx in TernaryFamilies.hs), and
--b. k+v_3(n) <= v3bd(f)
--It then prunes from this list some elements which are not minimal under the
--partial ordering (k_1,l_1)<=(k_2,l_2) iff k_1<=k_2 and l_1-3*k_1<=l_2-3*k_2
--NOTE: This function returns a larger set of pairs than is necessary for what
--it will be used for, but doing it this way made it easier to write.
leadinfof f n = (sort .
	nubBy eqdefmes . sortBy cmpdefmes . nubBy eqfst . sort . catMaybes)
	(zipWith (\x -> fmap (\y -> (x,y))) [0 .. bound]
	((map (exprepcpx f) .genericTake (max 1 (bound+1-k)) . iterate (*3)) n))
	where (k,m)=splitbybase 3 n
	      bound=v3bd f

leadinfol :: Integer -> [TFam] -> [(Integer,Integer)]
--Given a number n and a list of TFams, concatenates together all the
--leadinfof f n, then takes the set of elements which is minimal under the
--partial order (k_1,l_1)<=(k_2,l_2) iff k_1<=k_2 and l_1-3*k_1<=l_2-3*k_2
leadinfol n = sort . map (\(x,y)->(x,y+3*x)) . minl2d . map (\(x,y)->(x,y-3*x)) 		. concatMap (flip leadinfof n)

leadinfo :: SizeOpt -> Integer -> [(Integer,Integer)]
--Given a number n, determine all pairs (k,l) for which
--a. k=0 or 3^k*n is a leader
--b. l=||3^k*n||
--NOTE: Takes a size option; see comments at top.  This is the only function
--that distinguishes between the Small and VSmall sizes, aside from some ones
--that return errors when called with VSmall because they shouldn't be.
--NOTE: This function is currently written to do some unnecessary recomputation,
--unfortunately.  But changing this would require quite a bit of work.
leadinfo VSmall n = (nubBy eqdefmes . map (\x->(x,cpx!!!(n*3^x))))
	[0 .. stablen Small n]
leadinfo sz n = maybe
	(nubBy eqdefmes (evDefault sz n:leadinfol no (dLT!!!searchbd sz n)))
	(leadinfol no . (dLT!!!)) (finaldetection sz n)
		where no = if sz /= Pow2 then n else 2^n

searchbd :: SizeOpt -> Integer -> Integer
--Given a SizeOpt and an integer n, determines the largest k*delta(2) to check.
--If the size is Large, there's no bound; this shouldn't be called!
--Note that some precomputations have been done in the case where the size is
--Pow2.
searchbd Large _ = error "error: searchbd called with Large size"
searchbd Small n = 1 + (dft n .- frInt 1) `fldiv` d2
searchbd VSmall n = 1 + (dft n .- frInt 1) `fldiv` d2
searchbd Pow2 n = if n==0 then 10 else max 0 (n-9)

allinfo :: SizeOpt -> Integer -> (Integer,[(Integer,Integer)])
--Given a number n, determines the complexity of ||3^k*n|| for all k, and
--returns an object representing this information.  The first element of the
--pair is ||n||.  The format of the second element of the pair is documented
--under dropinfo.
allinfo sz n = let li = leadinfo sz n in (snd (head li),
	((\l->zipWith subtrsnd (tail l) l) . map (\(x,y)->(x,y-3*x))) li)

finaldetection :: SizeOpt -> Integer -> Maybe Integer
--Given a number n, finds the smallest k such that delta(n)<k*delta(2), or
--returns Nothing if the search terminates before finding one.
finaldetection Large n = fmap (1+)
	(genFindIndex (representedlstrict n) (tail dLT))
finaldetection VSmall n = error "error: finaldetection called with VSmall size"
finaldetection sz n = let searchl = genericTake (searchbd sz n) (tail dLT)
			  no = if sz /= Pow2 then n else 2^n in
				(fmap (1+).genFindIndex (representedlstrict no))
				searchl

firstdetection :: SizeOpt -> Integer -> Maybe Integer
--Given a number n, finds the smallest k such that delta_st(n)<k*delta(2), or
--returns Nothing if the search terminates before finding one.
firstdetection Large n = fmap (1+) (genFindIndex (representedl n) (tail dLT))
firstdetection sz n = let searchl = genericTake (searchbd sz n) (tail dLT)
			  no = if sz /= Pow2 then n else 2^n in
				(fmap (1+). genFindIndex (representedl no))
				searchl

evinfoDirect :: SizeOpt -> Integer -> (Integer, Integer)
--Given a number n, returns (k,l) where k is the stabilization length of n
--and l=||3^k*n||
--NOTE: This function is currently written to do some unnecessary recomputation,
--unfortunately.  But changing this would require quite a bit of work.
evinfoDirect sz n = maybe (evDefault sz n) (fromJust . repcpxl no . (dLT!!!))
	(firstdetection sz n)
		where no = if sz /= Pow2 then n else 2^n

evinfo :: SizeOpt -> Integer -> (Integer, Integer)
--Given a number n, return its stabilization length and stable complexity.
evinfo sz n = (k,l-3*k) where (k,l)=evinfoDirect sz n

evDefault :: SizeOpt -> Integer -> (Integer,Integer)
--Given a SizeOpt and a number n, returns the default value for evinfo to be
--used if the search terminates before anything is found.
evDefault Large _ = error "error: evDefault called with Large size"
evDefault Small n = (0,cpx!!!n)
evDefault VSmall n = (0,cpx!!!n)
evDefault Pow2 n = (0,2*n)

stablen :: SizeOpt -> Integer -> Integer
--Given a number n, returns the stabilization length of n.
stablen sz = fst . evinfo sz

stabcpx :: SizeOpt -> Integer -> Integer
--Given a number n, returns the stable complexity of n.
stabcpx sz = snd . evinfo sz

stable :: SizeOpt -> Integer -> Bool
--Given a number n, determines whether or not it is stable.
stable sz = (==0) . stablen sz

dropinfo :: SizeOpt -> Integer -> [(Integer,Integer)]
--Returns the "drop information" for n.  This is the list of pairs (k,d) where:
--a. k>0
--b. 3^k*n is a leader
--b. d = delta(3^(k-1)*n) - delta(3^k*n)
dropinfo sz = snd . allinfo sz

subtrsnd :: (Num a) => (b,a) -> (b,a) -> (b,a)
--Helper function for allinfo; self-explanatory from the code.
subtrsnd (x,y) (z,w) = (x,w-y)

droplocs :: SizeOpt -> Integer -> [Integer]
--Given a number n, return a list of those k>0 such that 3^k*n is a leader.
droplocs sz = map fst . tail . leadinfo sz

newdlt :: Integer -> [TFam]
--Lists the elements of dLT !! n that aren't in dLT !! (n-1); useful for
--testing.  It lists them sorted by defect.
newdlt n = (dLTsorted !!! n \\ dLT !!! (n-1))

dLTsorted :: [[TFam]]
--Like dLT (see ClassifierCore.hs), except the elements have been sorted by
--defect.
dLTsorted = map (sortBy cmpub) dLT

pow2check :: Integer -> Bool
--Given n, determines whether any 3^k*2^(n+9) is 3-represented by any element of
--dLT !! n.
pow2check n = maybe True (const False) (pow2info n)

pow2info :: Integer -> Maybe (Integer, Integer)
--Given n, determines whether any 3^k*2^(n+9) is 3-represented by any element of
--dLT !! n; if not, returns Nothing.  If so, returns (k,l), where l is the
--complexity used.  If there are multiple possibilities, returns one of them in
--accordance with the rules for repcpxl (which see, in TernaryFamilies.hs).
pow2info n = repcpxl (2^(n+9)) (dLT !!! n)


==> anc/ClassifierCore.hs <==
module ClassifierCore where
--ClassifierCore module.  This module contains the main engine of the program,
--both the building up of low-defect polynomials and the truncating them down,
--to produce good coverings.  Note that everything here assumes a step size of
--delta(2)=2-3*log_3(2)=0.107..., so precomputations have been made based on
--this assumption.
import Data.List
import Tools
import ExactLogs
import TernaryFamilies
import Complexity

td2 :: [TFam]
--Represents the set T_delta(2); T_d(2)={1,2,3} as 3<1/(3^((1-d(2))/3)-1)+1<4
td2 = [MFam 1 1 [], MFam 2 2 [], MFam 3 3 []]

d2 :: Log
--The number delta(2).
d2 = frInt 2 .- 3 ..* llogi 2

nomult :: [TFam]
--Some low-defect pairs you don't want to waste your time multiplying by.
nomult = [MFam 1 1 [], MFam 3 3 []]

dLT :: [[TFam]]
--dLT !! k will consist of a good covering of k*delta(2).
--This is implemented as a list rather than a function for memoization purposes.
dLT = [(rm3dup . canonub . concatMap (cutoff k))
	(candidates !!! k) | k<-[(0::Integer) ..]]

candidates :: [[TFam]]
--candidates !! k will consist of a covering set for k*delta(2).
--This is implemented as a list rather than a function for memoization purposes.
--NOTE: The k=2 case here makes use of the fact that the step size is delta(2);
--see below.
candidates = []:[MFam 3 3 []]:[canonub (td2 ++
	[AFam (cpx !!! c) c f | f<-dLT!!!(k-1),
	c<-filter ischunk (sd2k (toInteger k))]
	++ if k==2 then [] --this line makes use of the fact that the step size
	--is delta(2); ordinarily, here would go something telling us to
	--multiply together three elements of our good covering of B_alpha.
	--However, B_delta(2) consists solely of the number 3, which, as has
	--been noted elsewhere, one need not multiply by.
	else concat [[ftimes f1 f2 | f1 <- filter (`notElem` nomult) (dLT!!! i),
	f2 <- filter (`notElem` nomult) (dLT !!! (k+1-i))] | i<-[2..k-1]]) |
	k<-[(2::Integer)..]]

cutoff :: Integer -> TFam -> [TFam]
--cutoff k f takes the TFam f and truncates it to k*delta(2).  Note that because
--we are using strict inequalities, we need to handle constant expressions
--slightly differently than other expressions.
cutoff k f@(MFam _ c []) = if 9^k*(lc f)^3 > 3^(bcp f) * 8^k then [f] else []
cutoff k f = if 9^k*(lc f)^3 >= 3^(bcp f) * 8^k then [f] else
		(concatMap (cutoff k) . concatMap (flip submaxantikeys f))
		[0 .. maxsub k f]

maxsub :: Integer -> TFam -> Integer
--maxsub k f determines the largest K such that 3^K needs to be substituted into
--the minimal variables of f while truncating f to k*delta(2).
--If f is a constant, the function returns -1, indicating that nothing needs to
--be substituted.
maxsub k (MFam _ _ []) = -1
maxsub k f = indefbinsearchhigh (\n -> compare expbd
	((applyfamilydminl n f)^3) ) 0 - 1
	where expbd=8^k * 3^^(bcp f-2*k)

submaxantikeys :: Integer -> TFam -> [TFam]
--Takes the given number n and the given TFam and returns all TFam's resulting
--from substituting 3^n into a minimal variable of that TFam.  The function's
--name comes from the fact that the minimal variables are the ones with the
--maximal antikeys.
submaxantikeys n (AFam bc1 c1 (MFam bc2 c2 [])) = 
	[MFam (bc1+bc2+3*n) (c2*3^n+c1) []]
submaxantikeys n (AFam bc c f) = map (AFam bc c) (submaxantikeys n f)
submaxantikeys n (MFam bc c l) = (map (consolidate . MFam bc c) .
	concatMaponce (submaxantikeys n)) l

sd2k :: Integer -> [Integer]
--Given k>=1, returns a list of integers such that every natural number b
--satisfying ||b||<k*delta(2)+3log_3(2) is among them.
--NOTE: Causes error if called with k=0.
sd2k k = [1 .. sd2ki k]

sd2ki :: Integer -> Integer
--Helper function for sd2k.  Given k, returns the largest b satisfying
--	b<k*delta(2)+3log_3(2).
--(Note that k=1 is a special case because 1 is the only value of k for which
--the right-hand side is an integer.  However, this function shouldn't really be
--called with k=1 in the first place.)
--NOTE: Causes error if called with k=0.
sd2ki 1 = 1
sd2ki k = cpxexp (2*k-ceillogBase 3 (2^(3*(k-1))))

isinsomet :: Integer -> Bool
--Given a number, determines if it's in T_alpha for some 0<alpha<1.
isinsomet n = case (cpxtree2 !!! n) of
		One -> True
		Times _ _ -> False
		Plus 1 _ -> True
		Plus a _ -> False


==> anc/Complexity.hs <==
module Complexity where
--Complexity module.  Contains functions for computing integer complexity by
--standard means and working with the results, as well as working with
--expressions made from +, 1, and *.
import Data.List
import Tools
import ExactLogs

data Expr = One | Plus Integer Integer | Times Integer Integer deriving Show
--An Expr will be a +,*,1-expression.

cpxexp :: Integer -> Integer
--Given n, returns E(n), the largest number with complexity at most n.
cpxexp 1 = 1
cpxexp n = let (k,r) = n `divMod` 3 in
			case r of
				0 -> 3^k
				1 -> 4*3^(k-1)
				2 -> 2*3^k

cpx :: [Integer]
--Integer complexity.  Originally, this was implemented as a list rather than a
--function so that it would be memoized (for speed); this is no longer
--necessary, but I don't have time to change it at the moment.  So, one gets the
--complexity of n with "cpx !! n" or with "cpx !!! n", rather than "cpx n".
--Note: cpx !!! 0 will return 1, but doing this is not actually meaningful.
cpx = [ cpxofexp (cpxtree !!! n) | n <- [(0::Integer) ..]]

cpxofexp :: Expr -> Integer
--Counts the numbers of 1s used in a given expression (its complexity).
cpxofexp One = 1
cpxofexp (Plus a b) = (cpx !!! a) + (cpx !!! b)
cpxofexp (Times a b) = (cpx !!! a) + (cpx !!! b)

cpxtree :: [Expr]
--A shortest expression for n.  This is implemented as a list rather than a
--function so that it will be memoized; use cpxtree !! n or cpxtree !!! n.
--This is done so that it prefers to use addition over multiplication, and
--prefers to use smaller (further apart) addends/factors rather than larger
--(closer together) addends/factors.
--Note: cpxtree !! 0 will return One; this is not meaningful.
cpxtree = [One, One] ++ [ minimumBy cpxprefplus
	  ([Plus a (n-a) | a<-[1 .. maxaddend n ]] ++
	  [Times a (n `div` a) | a<-[2 .. floorsqrt n ], n `mod` a == 0])
	  | n <- [(2::Integer)..]]
		where maxaddend n = binsearchlow (\m->compare
			(3*floorlogBase 3 m + 3*floorlogBase 3 (n-m))
			((cpx!!!(n-1))+1)) 1 (n`div`2)

cpxtree2 :: [Expr]
--A shortest expression for n, implemented slightly differently than cpxtree.
--This one prefers to use multiplication rather than addition, and it prefers
--non-one addends to using 1 as an addend.
cpxtree2 = [One, One] ++ [ minimumBy cpxprefplus
	   ([Times a (n `div` a) | a<-[2 .. floorsqrt n ], n `mod` a == 0] ++
	   [Plus a (n-a) | a<-[2 .. maxaddend n], ischunk a] ++
	   [Plus 1 (n-1)])
	   | n <- [(2::Integer)..]]
		where maxaddend n = binsearchlow (\m->compare
			(3*floorlogBase 3 m + 3*floorlogBase 3 (n-m))
			((cpx!!!(n-1))+1)) 1 (n`div`2)

cpxprefplus :: Expr -> Expr -> Ordering
--Compares two Exprs by their complexity; if complexities are tied, it will
--count an expression with top node + as smaller than an expression with top
--node *.  Otherwise it doesn't care.
cpxprefplus a b | cpxofexp a > cpxofexp b = GT
cpxprefplus a b | cpxofexp a < cpxofexp b = LT
cpxprefplus (Plus _ _) (Times _ _) = LT
cpxprefplus (Times _ _) (Plus _ _) = GT
cpxprefplus _ _ = EQ

ischunk :: Integer -> Bool
--Detects whether the given number is solid. "Chunk" was an old name for "solid
--number".
ischunk n = case (cpxtree !!! n) of
		One -> True
		Times _ _ -> True
		Plus _ _ -> False

isirred :: Integer -> Bool
--Determines whether the given number is m-irreducible.
isirred n = case (cpxtree2 !!! n) of
		One -> True
		Times _ _ -> False
		Plus _ _ -> True

dft :: Integer -> Log
--Computes the defect of the given number (by first computing its complexity
--by standard means).
dft n = frInt (cpx !!! n) .- 3 ..* llogi n


==> anc/ExactLogs.hs <==
module ExactLogs where
--ExactLogs module.  Contains the Log type which is used throughout to represent
--exact logarithms.  (More specifically, numbers of the form q+r*log_3(n), where
--q and r are rational and n is a natural number.)  Log is an instance of Loggy,
--so this module largely contains implementations of the methods of the Loggy
--class.
import Data.Ratio
import Tools

base :: Integer
--This is the fixed base used for all the logarithms.  For our purposes,
--obviously, it is 3.  More generally, to make use of the Log type, the base
--should be a prime number.
base = 3

--A Log is a number of the form p+q*log_b(r) where p,q,r rational and b=base.
data Log = ConstrLog Rational Rational Rational deriving Eq
--			p	q	r		
--ConstrLog p q r will represent the number p+q*log_b(r).  To allow Log to
--derive Eq, we will make the following requirements: 
-- r>=1
-- v_b(r)=0
-- r is not a perfect power
-- if r=1, then q=0
--Because of the assumption that b is prime, and these
--requirements, this is a canonical form, and we can safely derive Eq.

mklog :: Rational -> Rational -> Rational -> Log
--Given p, q, r, returns p+q*log_b(r).
mklog p 0 r = ConstrLog p 0 1
mklog p q r = ConstrLog (p+q*(n%1)) (signum (r1-1) * (k%1) * q) r2
			where (k,r1) = powsplitRat r0
			      (n,r0) = splitRat base r
			      r2 = if r1>=1 then r1 else recip r1

instance Ord Log where
--Since we know how to tell if a Log is nonnegative, we can use this to define
--the ordering.
	x <= y = nonneg (y .- x)

instance Loggy Log where
--Here, we implement the methods of the Loggy class.

	frRat r = ConstrLog r (0%1) (1%1)
	--Converts a rational number to a Log.

	--Given r, return log_b(r).
	llog r | r>0 = mklog 0 (1%1) r
	       | otherwise = error "ExactLogs: llog requires positive argument"

	--addition
	(ConstrLog p1 q1 r1) .+ (ConstrLog p2 q2 r2) = 
		mklog (p1+p2) (1%(d1*d2)) (r1^^(n1*d2)*r2^^(n2*d1))
		where (n1,d1) = (numerator q1, denominator q1)
		      (n2,d2) = (numerator q2, denominator q2)

	--negation
	mnegate (ConstrLog p q r) = ConstrLog (-p) (-q) r
	--Note that we don't need to invoke mklog here, since r is unchanged.

	--multiply a Rational by a Log
	a .* (ConstrLog p q r) = ConstrLog (a*p) (a*q) r
	--Again, as r is unchanged, we don't need to invoke mklog.

	--finds floor(a/b)
	(ConstrLog p1 q1 r1) `fldiv` (ConstrLog p2 q2 r2) =
		floorlogBaseRat (r2^^(m2*d1*c1*d2) * (base%1)^^(n2*d1*c1*c2))
		(r1^^(m1*d1*d2*c2) * (base%1)^^(n1*c1*d2*c2))
		where (n1,d1)=(numerator p1, denominator p1)
		      (n2,d2)=(numerator p2, denominator p2)
		      (m1,c1)=(numerator q1, denominator q1)
		      (m2,c2)=(numerator q2, denominator q2)

	--finds ceil(a/b)
	(ConstrLog p1 q1 r1) `cediv` (ConstrLog p2 q2 r2) =
		ceillogBaseRat (r2^^(m2*d1*c1*d2) * (base%1)^^(n2*d1*c1*c2))
		(r1^^(m1*d1*d2*c2) * (base%1)^^(n1*c1*d2*c2))
		where (n1,d1)=(numerator p1, denominator p1)
		      (n2,d2)=(numerator p2, denominator p2)
		      (m1,c1)=(numerator q1, denominator q1)
		      (m2,c2)=(numerator q2, denominator q2)

instance Show Log where
--Log is also an instance of Show.  Here we define how to print out a Log.  It's
--a little messy, but it makes them look nice.
	show (ConstrLog p q r) = empz ((if p/=0 then showRat p else "") ++
		(if q>0 && p/=0 then "+" else "") ++ if r/=1 then (
		(if q==1 then "" else if q== -1 then "-" else (showRat q ++
		"*")) ++ "log_" ++ show base ++ "(" ++ showRat r ++ ")" )
		else "")

showRat :: Rational -> String
--Turns a rational number into a string, in a way somewhat more natural than the
--builtin way.  It prints a rational number as "$n/$d", where $n is the
--numerator and $d is the denominator... unless $d=1, in which case it just
--prints "$n".
showRat q | d/= 1 = show n ++ "/" ++ show d
	  | otherwise = show n
	where (n,d)=(numerator q, denominator q)

empz :: String -> String
--Turn the empty string into 0 and leave other strings alone.  Useful when
--dealing with string representations of numbers.
empz "" = "0"
empz s = s


==> anc/README.txt <==
Included are two programs, stabinfo.hs and lowdefect.hs, which provide
interfaces to the underlying provided functions for working with low-defect
polynomials and computing good coverings and stabilization information.  Note
that these interfaces are limited, so it may sometimes be preferable to instead
open the given code with ghci and invoke it by hand.

lowdefect.hs:

Invoke as "./lowdefect n", where n>=1 is a natural number.

The program will print out a good covering of B_{n*delta(2)}, then check whether
or not ||3^k * 2^(n+9)||=3k+2(n+9) for all k.  If not, it will print a
counterexample and its complexity.  When printing out the good covering, it will
first print out a good covering of B_{delta(2)}, then what needs to be added to
make a good covering of B_{2*delta(2)}, then what needs to be added to make a
good covering of B_{3*delta(2)}.  Within each bunch, low-defect pairs will be
sorted by defect.  For instance, running "./lowdefect 2" will yield the
following results:

<begin>
--1
3 : 3

--2
2 : 2

2^11*3^k has complexity 22+3k for all k
<end>

This means that {(3,3)} is a good covering of B_{delta(2)}, and that
{(3,3),(2,2)} is a good covering of B_{2*delta(2)}.

Low-defect expressions are printed with the variables represented as "3^_",
because we plug in powers of 3 to them; because each variable only appears
once, i.e. all appearing variables are independent of one another, it is safe
to represent each just as "_" (or rather, "3^_").

stabinfo.hs:

Invoke as "./stabinfo [options] n", where n is a natural number.  Legal options
are -s, -v, -2, and -a.

By default, the program will print an ordered pair (k,l), where k is the
stabilization length of n and l is its stable complexity.  It will do so by an
unbounded search (L=infinity).

If the -a option is passed, the program will instead print an integer followed
by a list of ordered pairs.  The first integer is the complexity of n.  The list
of ordered pairs is the list of all ordered pairs (k,l) where k>0, 3^k*n is a
leader, and l=delta(3^(k-1)*n)-delta(3^k*n).

If the -s option is passed, the program will first compute ||n|| by standard
means, and use this to bound the search (L=||n||).

The -v option is identical to the -s option unless the -a option is also passed.
In this case, not only will the program first compute ||n|| by standard means,
but after determining K(n), it will determine the rest of the information by
computing ||n||, ||3n||, ..., ||3^K(n) n|| by standard means.

If the -2 option is passed, the program will NOT compute information about the
number n, but rather about the number 2^n.  It will (assuming n>0) use the upper
bound ||2^n||<=2n to bound the search (L=2n).

Note that running "./stabinfo -2 n" can be slower than instead running
"./lowdefect n-9", because lowdefect only does a check to see if 2^n is
represented at the end, whereas stabinfo checks it at each step.

NOTE: stabinfo relies on the module System.Console.GetOpt, which is not part of
the standard library.  Fortunately, it's included with ghc.


==> anc/TernaryFamilies.hs <==
module TernaryFamilies where
--TernaryFamilies module.  "Ternary family" was an old name for low-defect
--polynomials.  The first part of this file contains the TFam data type and
--tools for working with it.  The second part of this file contains functions
--for extracting information about what a given low-defect polynomial
--represents.
import Data.Ratio
import Data.List
import Tools
import ExactLogs

--PART 1: TOOLS

data TFam = AFam Integer Integer TFam |
	MFam Integer Integer [TFam] deriving (Eq, Ord)
--First, we have the TFam data type.  A TFam represents a low-defect pair,
--although as mentioned in the "Implementation notes" appendix, what it actually
--represents is not a low-defect pair, but rather a low-defect expression,
--together with sufficient information to determine an upper bound on its
--complexity (and hence to determine a low-defect pair).
--I probably would have used low-defect trees if I'd thought of them before I
--wrote this, but since I hadn't, the format is, though close, a little more
--unwieldy.
--
--AFam bc c f represents an expression of the form f*x+c, where x is a variable
--not appearing in f.  bc here should be an upper bound on the complexity of c.
--Thus, if f has complexity at most bc', f*x+c has complexity at most bc'+bc.
--(Essentially, bc here is an upper bound on the complexity of an edge label.)
--
--MFam bc c l represents the product (with disjoint variables) of the constant c
--and the contents of the list l.  (Note that l may be empty; this is how
--constants are represented.)  As above, bc here should be an upper bound on the
--complexity of c, UNLESS c=1 and l is nonempty; in that case, we should have
--bc=0, since we do not actually want to spend 1 performing a multiplication by
--1.  (If l is empty, of course, we cannot do this.)  So, aside from in this
--case, bc is essentially an upper bound on the complexity of a vertex label.
--
--Note that althought TFam derives Ord, this order is NOT meaningful.  This is
--done purely for the purpose of giving each low-defect expression a canonical
--form.

canon :: TFam -> TFam
--Gives a "canonical form" for the given ternary family, allowing for
--equivalence testing.  Note that while this function only makes use of
--commutativity and associativity, the constraints on the functions for building
--TFams mean that one only ever gets reduced low-defect expressions.  Hence,
--ignoring the issue of the upper bounds on the complexities of the edge labels
--and the vertex labels (since those are not ignored), this really is
--equivalence.
canon (AFam bc c f) = AFam bc c (canon f)
canon (MFam bc c l) = MFam bc c ((sort . map canon) l)

canonub :: [TFam] -> [TFam]
--Given a list of TFams, gives a canonical form for that list, by taking the
--canonical form for each one, sorting the result, and deleting duplicates.
canonub = nub . sort . map canon

bcp :: TFam -> Integer
--Given a TFam, computes its base complexity (the upper bound on the complexity of the low-defect expression it represents) by summing up all the bc's.
bcp (AFam bc _ f) = bc + bcp f
bcp (MFam bc _ l)  = bc + sum (map bcp l)

lc :: TFam -> Integer
--Given a TFam, computes the leading coefficient of the polynomial it
--evaluates to.
lc (AFam _ _ f) = lc f
lc (MFam _ c l) = c * product (map lc l)

termct :: TFam -> Integer
--Given a TFam, computes the number of terms in the polynomial it evaluates to.
termct (AFam _ _ f) = termct f + 1
termct (MFam _ _ l) = product (map termct l)

maxcoeff :: TFam -> Integer
--Given a TFam, computes the largest coefficient in the polynomial it evaluates
--to.
maxcoeff (AFam _ c f) = max c (maxcoeff f)
maxcoeff (MFam _ c l) = c * product (map maxcoeff l)

maxnlcoeff :: TFam -> Integer
--Given a TFam, computes the largest non-leading coefficient in the polynomial
--it evaluates to.  If the input is a constant, this function returns 0.
maxnlcoeff (AFam _ c f) = max c (maxnlcoeff f)
maxnlcoeff (MFam _ c l) = let l2 = map maxnlcoeff l in
	(maxw0 . map (c*) . zipWith (*) l2 . applyexcept product) l2

ub :: TFam -> Log
--Returns the defect of the input TFam.  (Or, if you prefer, of the low-defect
--pair it represents.)  The name "ub" is because it's an upper bound on the
--defects of the numbers it 3-represents.
ub f = frInt (bcp f) .- 3 ..* llogi (lc f)

ftimes :: TFam -> TFam -> TFam
--Multiplies the two input TFams.
ftimes f1@(AFam _ _ _) f2@(AFam _ _ _) = MFam 0 1 [f1,f2]
ftimes (MFam bc1 c1 l1) (MFam bc2 c2 l2) = MFam (bc1+bc2) (c1*c2) (l1++l2)
ftimes (MFam bc c l) f@(AFam _ _ _) = MFam bc c (f:l)
ftimes f@(AFam _ _ _) (MFam bc c l) = MFam bc c (f:l)

cmpub :: TFam -> TFam -> Ordering
--Compares two TFams by their defect.
--cmpub f g = compare (ub f) (ub g)
cmpub f g = compare (3^(bcp f) * (lc g)^3) (3^(bcp g) * (lc f)^3)

supersedes :: TFam -> TFam -> Bool
--Redundancy checker.  If supersedes f g returns true, this means that
--"f supersedes g", i.e., every number that can be 3-represented by g can be
--3-represented by f, and, moreover, with no greater (upper bound on the)
--complexity; that is to say, it's checking whether f makes g redundant as a
--low-defect PAIR, not just as a low-defect POLYNOMIAL.
--Note that this function is not designed to catch all redundancies, just some!
--Specifically, this function can only catch redundancies coming from low-defect
--trees that look the same as f, but with some of the vertex coefficients
--multiplied by powers of 3.
--NOTE: This function assumes the inputs are in canonical form!
supersedes (AFam _ _ _) (MFam _ _ _) = False
supersedes (MFam _ _ _) (AFam _ _ _) = False
supersedes (AFam bc1 c1 f1) (AFam bc2 c2 f2) = c1 == c2 && bc1 <= bc2 &&
	supersedes f1 f2
supersedes (MFam bc1 c1 l1) (MFam bc2 c2 l2) = let (q,r) = c2 `divMod` c1 in
	r==0 && let (k,m) = splitbybase 3 q in m == 1 && bc1+3*k <= bc2 &&
	length l1 == length l2 &&
	any (and . zipWith supersedes l1) (permutations l2)

supersedesstrict :: TFam -> TFam -> Bool
--Like supersedes, except returns false if both inputs are the same.
supersedesstrict f g = f /= g && supersedes f g

consolidate :: TFam -> TFam
--This is a helper function for turning a TFam with an invalid form, due to
--having stacked multiplications, into a TFam with a valid form.  Most of the
--time these will not be produced, and hence this function will not be
--necessary, but it is used in the function submaxantikeys in ClassifierCore.hs.
consolidate (AFam bc c f) = AFam bc c (consolidate f)
consolidate (MFam bc c l) = foldl ftimes (MFam bc c []) (map consolidate l)

rank :: TFam -> Integer
--Given a TFam, returns the degree of the polynomial it yields.
rank (AFam _ _ f) = 1 + rank f
rank (MFam _ _ l) = sum (map rank l)

minlvars :: TFam -> Integer
--Given a TFam, returns the number of minimal variables (leaves in the
--corresponding low-defect tree).
--NOTE: This function assumes the input is in canonical form!
minlvars (MFam _ _ l) = sum (map minlvars l)
minlvars (AFam _ _ (MFam _ _ [])) = 1
minlvars (AFam _ _ f) = minlvars f

applyfamily :: TFam -> [Integer] -> Integer
--Given a TFam f of degree r and numbers k_1,...,k_r, this function computes
--the value f(3^k_1,...,3^k_r).
--NOTE: In order to properly use this function, we need to know what order the
--variables are in!  The rule is as follows:
--If f is a product of families f_1,...,f_s, the variables of f_1 come before
--those of f_2, etc, come before those of f_s.
--If f is of the form g*x+c, the variable x comes FIRST, then the variables of
--g.
applyfamily (AFam _ c f) (n:ns) = (applyfamily f ns)*3^n+c
applyfamily (AFam _ c f) [] = error "too few args to family"
applyfamily (MFam _ c l) ns = c*product (zipWith applyfamily l
	(splitbylength (map rank l) ns))

expapplyfamily :: TFam -> [Integer] -> Integer
--Given a TFam f of degree r and numbers k_0,...,k_r, this function computes
--the value 3^k_0 * f(3^k_1,...,3^k_r).
--See applyfamily regarding the order of the variables k_1,...,k_r.
expapplyfamily f (n:ns) = 3^n * applyfamily f ns

applyfamilycpx :: TFam -> [Integer] -> (Integer, Integer)
--Given a TFam f of degree r and numbers k_1,...,k_r, this function computes
--the value f(3^k_1,...,3^k_r), and also returns the complexity used
--(i.e., bcp(f)+3(k_1+...+k_r)
--See applyfamily regarding the order of the variables k_1,...,k_r.
applyfamilycpx f l = (applyfamily f l, bcp f + 3 * sum l)

expapplyfamilycpx :: TFam -> [Integer] -> (Integer, Integer)
--Given a TFam f of degree r and numbers k_1,...,k_r, this function computes
--the value 3^k_0 * f(3^k_1,...,3^k_r), and also returns the complexity used
--(i.e., bcp(f)+3(k_0+...+k_r)
--See applyfamily regarding the order of the variables k_1,...,k_r.
expapplyfamilycpx f l = (expapplyfamily f l, bcp f + 3 * sum l)

applyfamilyd :: TFam -> [Integer] -> Rational
--Given a TFam f of degree r and numbers k_1,...,k_r, this function computes
--the value g(3^k_1,...,3^k_r), where g is the reverse polynomial of f.
--See applyfamily regarding the order of the variables k_1,...,k_r.
--(Recall that delta_{f,C}(x)=C-3log_3(g(x)).)
applyfamilyd (AFam _ c f) l@(n:ns) = (applyfamilyd f ns)+(c%1)*3^^(-sum l)
applyfamilyd (AFam _ c f) [] = error "too few args to family"
applyfamilyd (MFam _ c l) ns = (c%1)*product (zipWith applyfamilyd l
	(splitbylength (map rank l) ns))

applyfamilydminl :: Integer -> TFam -> Rational
--Given a TFam f and a numbers k, this function computes the value
--g(3^k_1,...,3^k_r), where g is the reverse polynomial of f, and k_i is equal
--to k if x_i is a minimal variable, and 0 otherwise.
--See applyfamily regarding the order of the variables k_1,...,k_r.
--NOTE: This function assumes the input is in canonical form!
applyfamilydminl k (MFam _ c l) = (c%1)*product (map (applyfamilydminl k) l)
applyfamilydminl k (AFam _ c1 (MFam _ c2 [])) = (c2%1) + (c1%1)*3^^(-k)
applyfamilydminl k (AFam _ c f) = applyfamilydminl k f+(c%1)*3^^(-k*minlvars f)

sumcoeffs :: TFam -> Integer
--Given a TFam, returns the sum of the coefficients of the polynomial it yields.
--This is the same as plugging in all 0s to applyfamily f.
sumcoeffs (AFam _ c f) = c + sumcoeffs f
sumcoeffs (MFam _ c l) = c * product (map sumcoeffs l)

prodcoeffs :: TFam -> Integer
--Given a TFam, returns the product of the nonzero coefficients of the
--polynomial it yields.
prodcoeffs (AFam _ c f) = c * prodcoeffs f
prodcoeffs (MFam _ c l) = let counts = map termct l in
	c^product counts *
	product (zipWith (^) (map prodcoeffs l) (applyexcept product counts))

v3bd :: TFam -> Integer
--Given a TFam f, returns a number k such that any n which is 3-represented by
--f has v_3(n)<=k.
v3bd f = termct f + (floorlogBase 3 . prodcoeffs) f - 1

shownobc :: TFam -> String
--Print a string representing the low-defect expression that f represents.
--Variables will be represented as "3^_", because we plug in powers of 3 to
--them; because each variable only appears once, i.e. all appearing variables
--are independent of one another, it is safe to represent each just as "_" (or
--rather, "3^_").
shownobc (AFam _ c f) = "(" ++ shownobc f ++ ")3^_+" ++ show c
shownobc (MFam bc c l) = (if bc==0 then "" else show c)
			 ++ concatMap (\s -> "(" ++ shownobc s ++ ")") l

showtfam :: TFam -> String
--Print a string representing the TFam f; it consists of a string representing
--the low-defect expression represented by f, followed by the base complexity
--of f.
--NOTE that while this tells you the low-defect pair that f represents, it is
--not enough information to reconstruct f itself, as it only tells you bcp(f)
--and not the value of the individual bc's.
showtfam f = shownobc f ++ " : " ++ show (bcp f)

instance Show TFam where
--We'll define TFam to be an instance of Show, using showtfam.
	show = showtfam

rm3dup = rm3dup1
--Given a list of TFams, remove redundancies.  Several versions of this function
--have been included, depending on what tradeoffs one wants to make; using a
--more thorough check can slow things down, but using a less thorough check can
--also slow things down when one has to check through more TFams later.  rm3dup1
--is the version actually used in computations so far.
--NOTE: This function may assume that the TFams in the list are in canonical
--form!

rm3dup0 :: [TFam] -> [TFam]
--The least thorough possible version -- don't delete redundancies at all.
rm3dup0 = id

rm3dup1 :: [TFam] -> [TFam]
--Remove redundancies, using supersedes to check for them.
--NOTE: This function assumes the TFams are in canonical form!
rm3dup1 l = filter (\g->not (any (flip supersedesstrict g) l)) l

rm3dup2 :: [TFam] -> [TFam]
--Remove redundancies, using gensupersedes to check for them.
--gensupersedes is a stricter (slower) redundancy checker than supersedes; see
--below.
--NOTE: This function assumes the TFams are in canonical form!
rm3dup2 l = filter (\g->not (any (flip gensupersedesstrict g) l)) l

gensupersedes :: TFam -> TFam -> Bool
--Like supersedes, except slower/stricter; can detect more redundancies. (For
--instance, this function can detect a redundancy where one TFam has lower
--degree than the other, which supersedes cannot.)
--This function is capable of checking to see whether certain truncations of f
--(the first argument) yield g (the second argument).  However, re-reading the
--code, it appears to me I didn't cover all cases as I thought I did; I'm pretty
--sure I intended to write something even stricter.  Nonetheless, it will at
--least only return True in case of an actual redundancy.  It's also not used
--in the current version of the program.
gensupersedes f@(AFam _ _ _) (MFam bc c []) =
	exprepresentsbetter f c bc
gensupersedes (AFam _ _ _) (MFam _ _ _) = False
gensupersedes (AFam bc1 c1 f1) (AFam bc2 c2 f2) = c1 == c2 && bc1 <= bc2 &&
	gensupersedes f1 f2
gensupersedes (MFam _ _ _) (AFam _ _ _) = False
gensupersedes f1@(MFam bc1 c1 l1) (MFam bc2 c2 l2) =
	length l2 <= length l1 &&
	any (\(lp,lr)->all (uncurry gensupersedes) lp &&
	exprepresentsbetter (foldl ftimes (MFam bc1 c1 []) lr) c2 bc2)
	(map (\x->(zip x l2,drop (length l2) x)) (permutations l1))

gensupersedesstrict :: TFam -> TFam -> Bool
--Like gensupersedes, except returns false if both inputs are the same.
gensupersedesstrict f g = f /= g && gensupersedes f g

--PART 2: EXTRACTION

repcpx :: TFam -> Integer -> Maybe Integer
--Does f 3-represent n?  If not, return Nothing.
--If yes, return the complexity it yields; i.e., if n=f(3^k_1,...,3^k_r),
--return bcp(f)+3(k_1+...+k_r).  If there are multiple ways of 3-representing n,
--return the lowest possible complexity.
repcpx f n = (lookup n . sortBy cmpsnd . map (applyfamilycpx f))
	(sumbetween (rank f)
	(ceillogBase 3 (n `updiv` (maxcoeff f * termct f)))
	(floorlogBase 3 (n `div` lc f)))

exprepcpx :: TFam -> Integer -> Maybe Integer
--Does the augmented polynomial hat(f) 3-represent n?  If not, return Nothing.
--If yes, return the complexity it yields; i.e., if n=hat(f)(3^k_0,...,3^k_r),
--return bcp(f)+3(k_0+...+k_r).  If there are multiple ways of 3-representing n,
--return the lowest possible complexity.
exprepcpx f n = (lookup n . sortBy cmpsnd . map (expapplyfamilycpx f))
	(sumbetween (rank f+1)
	(ceillogBase 3 (n `updiv` (maxcoeff f * termct f)))
	(floorlogBase 3 (n `div` lc f)))

represents :: TFam -> Integer -> Bool
--Does f 3-represent n?
represents f n = maybe False (const True) (repcpx f n)

expandedrepresents :: TFam -> Integer -> Bool
--Does the augmented polynomial hat(f) 3-represent n?
expandedrepresents f n = maybe False (const True) (exprepcpx f n)

repspow3info :: TFam -> Integer -> Maybe (Integer, Integer)
--Does f 3-represent any 3^k*n?  If so, return k and the complexity used (see
--repcpx); if not, return Nothing.
--If the same 3^k*n is represented in multiple ways, use the one with the lowest
--complexity.
--If multiple 3^k*n are represented, each with complexity l_k, use the one that
--minimizes l_k-3*k; that is to say, we are choosing the inputs k_1,...,k_r to
--f so as to minimize delta_{f,C}(k_1,...,k_r).  If this is not enough to break
--ties, further break ties by using the lowest k possible.
repspow3info f n = minimumBy cmpjustdefmes (fmap (\x->(0,x)) (exprepcpx f n) :
	let (k,m)=splitbybase 3 n
	    bound=v3bd f
	in zipWith (\x -> fmap (\y -> (x,y))) [1 .. bound]
	((map (repcpx f) . genericTake (bound-k) . tail . iterate (*3)) n))

representstimes3 :: TFam -> Integer -> Bool
--Does f 3-represent any 3^k*n?
representstimes3 f n = maybe False (const True) (repspow3info f n)

representedl :: Integer -> [TFam] -> Bool
--Given n and a list of TFams, do any of them 3-represent any 3^k*n?
representedl n = maybe False (const True) . repcpxl n

repcpxl :: Integer -> [TFam] -> Maybe (Integer,Integer)
--Given n and a list of TFams, do any of them 3-represent any 3^k*n?
--If not, return Nothing.
--If so, return k and the complexity used (see repcpx).
--If multiple 3^k*n are represented, each with complexity l_k, use the one that
--minimizes l_k-3*k.  If this is not enough to break ties, further break ties by
--using the lowest k possible.
repcpxl n = minimumBy cmpjustdefmes . map (flip repspow3info n)

representedlstrict :: Integer -> [TFam] -> Bool
--Given n and a list of TFams, do any of their augmented versions 3-represent n?
representedlstrict n = maybe False (const True) . repcpxlstrict n

repcpxlstrict :: Integer -> [TFam] -> Maybe Integer
--Given n and a list of TFams, do any of their augmented versions 3-represent n?
--If not, return Nothing.  If so, return the complexity used (see exprepcpx).
--If multiple of them 3-represent n, return the lowest complexity used.
repcpxlstrict n = minimumBy nothinglarge . map (flip exprepcpx n)

representsbetter :: TFam -> Integer -> Integer -> Bool
--Does f 3-represent n using complexity at most k?  (Returns False if n does not
--3-represent n at all.)
representsbetter f n k = maybe False (<=k) (repcpx f n)

exprepresentsbetter :: TFam -> Integer -> Integer -> Bool
--Does the augmented version of f represent n using complexity at most k?
--(Returns false if hat(f) does not 3-represent n at all.)
exprepresentsbetter f n k = maybe False (<=k) (exprepcpx f n)

defmes :: (Integer, Integer) -> Integer
--"Defect measure".  If (k,l) is a pair such that ||3^k*n||<=l, then l-3k is an
--upper bound on ||n||_st, and l-3k-3log_3(n) is an upper bound on delta(n).
defmes (k,l) = l-3*k

cmpdefmes :: (Integer, Integer) -> (Integer, Integer) -> Ordering
--Given two pairs, order them by defmes; if this is a tie, order them by first
--coordinate.
cmpdefmes p q = compare (defmes p,fst p) (defmes q,fst q)

cmpjustdefmes :: Maybe (Integer,Integer) -> Maybe (Integer,Integer) -> Ordering
--Given two Maybe pairs, if they are pairs, order them using cmpdefmes; Nothing
--will be considered larger than any actual pair.
cmpjustdefmes Nothing Nothing = EQ
cmpjustdefmes Nothing (Just _) = GT
cmpjustdefmes (Just _) Nothing = LT
cmpjustdefmes (Just x) (Just y) = cmpdefmes x y

eqdefmes :: (Integer, Integer) -> (Integer, Integer) -> Bool
--Checks if two pairs have the same defmes.
eqdefmes p q = defmes p == defmes q


==> anc/Tools.hs <==
module Tools where
--Tools module.  Includes generic helpful tools that are used throughout the
--program, as well as the definition of the class used for the logarithm type
--used in the program.
import Data.List
import Data.Maybe
import Data.Ratio

infixl 6 .+, .-
infixr 7 .*, ..*
infix 7 `fldiv`, `cediv`
infixl 7 `updiv`
infixl 9 !!!

(!!!) = genericIndex
--Throughout the program, I've made a point of using Integers rather than Ints.
--as such, for convenience, I've defined (!!!) to be an alias for genericIndex.

gcdFixed :: (Integral a) => a -> a -> a
--A gcd function.  Haskell includes this in the standard prelude, but for some
--reason it defines gcd 0 0 to be an error, rather than the mathematically
--correct value of 0.
gcdFixed 0 0 = 0
gcdFixed x y = gcd x y

floorroot :: (Integral a) => a -> a -> a
--Returns the floor of the kth root of n (exactly).  Does so by using binary
--search.
floorroot k n | n<0 = error "floorroot: negative argument"
floorroot k n = binsearchlow (\m -> compare (m^k) n) 0 n

ceilroot :: (Integral a) => a -> a -> a
--Returns the ceiling of the kth root of n (exactly).  Does so by using binary
--search.
ceilroot k n | n<0 = error "ceilroot: negative argument"
ceilroot k n = binsearchhigh (\m -> compare (m^k) n) 0 n

floorsqrt = floorroot 2
--Returns the floor of the square root of its input (exactly).
ceilsqrt = ceilroot 2
--Returns the ceiling of the square root of its input (exactly).

binsearchlow :: (Integral a) => (a -> Ordering) -> a -> a -> a
--Binary search; takes two numbers low and high, and a nondecreasing function p
--which takes numbers and returns LT, EQ, or GT.  It finds the largest number
--returning EQ or LT.
--Note: The function p is assumed to be nondecreasing.
--Note: This function assumes such a number exists.  Otherwise it will not
--function properly.
--Note: This function is written assuming no overflows occur.
binsearchlow p low high | high == low = low
binsearchlow p low high = let mid = (low + high) `updiv` 2 in case p mid of
					GT -> binsearchlow p low (mid-1)
			      		LT -> binsearchlow p mid high
					EQ -> binsearchlow p mid high

binsearchhigh :: (Integral a) => (a -> Ordering) -> a -> a -> a
--Binary search; takes two numbers low and high, and a nondecreasing function p
--which takes numbers and returns LT, EQ, or GT.  It finds the smallest number
--returning EQ or GT.
--Note: This function assumes such a number exists.  Otherwise it will not
--function properly.
--Note: This function is written assuming no overflows occur.
binsearchhigh p low high | high == low = low
binsearchhigh p low high = let mid = (low + high) `div` 2 in case p mid of
					LT -> binsearchhigh p (mid+1) high
					GT -> binsearchhigh p low mid
					EQ -> binsearchhigh p low mid

indefbinsearchhigh :: (Integral a) => (a -> Ordering) -> a -> a
--Indefinite binary search; takes a lower bound n and a nondecreasing function p
--which takes a number and returns LT, EQ, or GT.  It finds the smallest number
--at least n which returns EQ or GT.  It's "binary" in that it tries binary
--search on intervals, doubling the size of the interval each time.
--Note: If no such number exists that is at least the bound, this function will
--not return.
--Note: This function is written assuming no overflows occur.
indefbinsearchhigh p n = indefbinhighassist p n n

indefbinhighassist :: (Integral a) => (a -> Ordering) -> a -> a -> a
--Helper function for ifdefbinsearchhigh; takes a function p (as above) and
--a lower and upper bound, then runs a binary search inbetween the given bounds.
--If it doesn't find anything, because even the upper bound isn't high enough,
--it will instead try again on a new interval twice the size.
indefbinhighassist p low high = if p high == LT then
	indefbinhighassist p (high+1) (3*high-2*low+2) else
	binsearchhigh p low high

iskthpow :: (Integral a) => a -> a -> Bool
--Given k and n, determines if n is a perfect k'th power.
iskthpow k n = (floorroot k n ^ k) == n

bestpow :: (Integral a) => a -> a
--Given n, finds the largest k such that n is a perfect k'th power.  If n=1, it
--instead returns 0 (which is the maximum element of the natural numbers ordered
--by divisibilty).
bestpow 1 = 0
bestpow n = (fromJust. find (flip iskthpow n) . reverse) [1 .. floorlogBase 2 n]

powsplit :: (Integral a) => a -> (a,a)
--Given n, returns a pair (k,m) where n=m^k and k is as large as possible.
--If n=1, returns (0,1); the reason for k=0 is as explained above; the choice
--m=1 is just for simplicity.
powsplit 1 = (0,1)
powsplit n = (fromJust . find (\(k,m)->(m^k)==n) . map (\k->(k,floorroot k n)))
	(reverse [1 .. floorlogBase 2 n])

floorlogBase :: (Integral a) => a -> a -> a
--Given a base b and a number n, returns floor(log_b(n)).
--This function assumes b>1 and n>0.
floorlogBase b 0 = -1
floorlogBase b n = 1 + floorlogBase b (n `div` b)

ceillogBase :: (Integral a) => a -> a -> a
--Given a base b and a number n, returns ceil(log_b(n)).
--This function assumes b>1 and n>0.
ceillogBase b 1 = 0
ceillogBase b n = 1 + ceillogBase b (n `updiv` b)

floorlogBaseRat :: Rational -> Rational -> Integer
--Given a base b and a number n, returns floor(log_b(n)).
--This function assumes b>1 and n>0.
floorlogBaseRat b n | 1<=n && n<b = 0
		    | n>b = 1 + floorlogBaseRat b (n / b)
		    | otherwise = floorlogBaseRat b (n * b) - 1

ceillogBaseRat :: Rational -> Rational -> Integer
--Given a base b and a number n, returns ceil(log_b(n)).
--This function assumes b>1 and n>0.
ceillogBaseRat b n | 1<n && n<=b = 1
		   | n>b = 1 + ceillogBaseRat b (n / b)
		   | otherwise = ceillogBaseRat b (n * b) - 1

updiv :: (Integral a) => a -> a -> a
--Given integers a and b, returns ceil(a/b).  Useful companion to div, which
--returns floor(a/b).
updiv a b = let (q,r)=a `divMod` b in if r==0 then q else q+1

ispow :: (Integral a) => a -> Bool
--Determines whether its input is or is not a perfect power.
ispow = (>1) . bestpow

splitbybase :: (Integral a) => a -> a -> (a, a)
--Takes a number b and a number n and returns a pair (k,m) where n=b^k*m, where
--m is not divisible by b.  Obviously, this is most useful when b is a prime.
splitbybase b n = let (q,r) = n `divMod` b in if r/=0 then (0,n)
			else let (k1,n1)=splitbybase b q in (k1+1,n1)

splitRat :: Integer -> Rational -> (Integer, Rational)
--Given a prime p and rational number r, returns a pair (k,q), where r=p^k*q
--and v_p(q)=0.
--Note: Does not necessarily return sensible results if p is not prime.
splitRat p r = (k-l, m%c)
	where (n,d)=(numerator r, denominator r)
	      (k,m)=splitbybase p n
	      (l,c)=splitbybase p d

powsplitRat :: Rational -> (Integer, Rational)
--Given q>0, returns a pair (k,r) where n=r^k and k is as large as possible.
--If q=1, returns (0,1), as with powsplit.
powsplitRat q = (k, floorroot k n % floorroot k d)
	where (n,d) = (numerator q, denominator q)
	      k = gcdFixed (bestpow n) (bestpow d)

cmpsnd :: (Ord a) => (b,a) -> (b,a) -> Ordering
--Given two pairs, compares their second elements.
cmpsnd x y = compare (snd x) (snd y)

cmpfst :: (Ord a) => (a,b) -> (a,b) -> Ordering
--Given two pairs, compares their first elements.
cmpfst x y = compare (fst x) (fst y)

cmpjustsnd :: (Ord a) => Maybe (b,a) -> Maybe (b,a) -> Ordering
--Given two Maybe pairs, compares their second elements if they exist;
--Nothing is considered larger than any actual pair.
cmpjustsnd Nothing Nothing = EQ
cmpjustsnd Nothing (Just _) = GT
cmpjustsnd (Just _) Nothing = LT
cmpjustsnd (Just x) (Just y) = cmpsnd x y

cmpsumsnd :: (Real a) => (b,[a]) -> (b,[a]) -> Ordering
--Given two pairs, each of whose second elements is a list of numbers, compares
--the sums of these lists.
cmpsumsnd (x,l) (y,m) = compare (sum l) (sum m)

maxw0 :: (Real a) => [a] -> a
--Like maximum, except that on an empty list it returns 0 instead of an error.
maxw0 = foldl max 0

applyexcept :: ([a]->b) -> [a] -> [b]
--Given a function f and a list [a_0,...,a_n], returns
--[f(a_1,...,a_n),f(a_0,a_2,...,a_n),f(a_0,...,a_{n-1})]
applyexcept f l = map f (zipWith (++)
	((init . inits) l) ((map tail . init .tails) l))

maponce :: (a -> a) -> [a] -> [[a]]
--Given a function f and a list l, returns a list of lists l', where each l' is
--the same as l, except that one of its elements has had f applied to it.
maponce f [] = []
maponce f (x:xs) = ((f x:xs):map (x:) (maponce f xs))

concatMaponce :: (a -> [a]) -> [a] -> [[a]]
--Given a function f with list output and a list l, returns a list of lists l',
--where each l' is the same as l, except that one of its elements has had f
--applied to it and the resulting list spliced into l at the position of the
--element it's replacing.
concatMaponce f [] = []
concatMaponce f (x:xs) = map (:xs) (f x) ++ map (x:) (concatMaponce f xs)

splitbylength :: [Integer] -> [a] -> [[a]]
--Given integers n_1,...,n_k>0 with sum n, and list a of length n, splits that
--list into lists of length n_1,...,n_k.
splitbylength [] [] = []
splitbylength [] l = error "sum too small"
splitbylength (n:ns) as = if n > genericLength as then error "sum too large"
	else genericTake n as : splitbylength ns (tail as)

eqsnd :: (Eq b) => (a,b) -> (a,b) -> Bool
--Compares if the second elements of two pairs are equal.
eqsnd p q = snd p == snd q

eqfst :: (Eq a) => (a,b) -> (a,b) -> Bool
--Compares if the first elements of two pairs are equal.
eqfst p q = fst p == fst q

sumle :: Integer -> Integer -> [[Integer]]
--Given n and k, returns all lists of n whole numbers with sum at most k.
sumle 0 k = [[]]
sumle n k = concatMap (\i->map (i:) (sumle (n-1) (k-i))) [0 .. k]

sumbetween :: Integer -> Integer -> Integer -> [[Integer]]
--Given n, a, and b, returns all lists of n whole numbers with sum at least a
--and at most b.
--This function assumes a<=b.
sumbetween 0 a b = if a<=0 then [[]] else []
sumbetween n a b = concatMap (\i->map (i:) (sumbetween (n-1) (a-i) (b-i)))
	[0 .. b]

nothinglarge :: (Ord a) => Maybe a -> Maybe a -> Ordering
--Compares two Maybes by comparing their contents, with Nothing being considered
--the largest possible value.
nothinglarge Nothing Nothing = EQ
nothinglarge (Just _) Nothing = LT
nothinglarge Nothing (Just _) = GT
nothinglarge (Just x) (Just y) = compare x y

listonlines :: (Show a) => [a] -> String
--For printing a list on lines.  Takes a list of showables and returns a string
--with each one on a separate line.
listonlines = concatMap ((++"\n") . show)

genguarFindIndex :: (a -> Bool) -> [a] -> Integer
--Like genFindIndex below, except that it doesn't use Maybes; if it fails to
--find what it's looking for, it just causes an error.  For use in situations
--where finding is guaranteed.
genguarFindIndex p [] = error "genguarFindIndex: failed to find"
genguarFindIndex p (x:xs) | p x = 0
			  | otherwise = 1 + genguarFindIndex p xs

genFindIndex :: (a -> Bool) -> [a] -> Maybe Integer
--A version of findIndex that uses Integers instead of ints.
genFindIndex p [] = Nothing
genFindIndex p (x:xs) | p x = Just 0
		      | otherwise = fmap (1+) (genFindIndex p xs)

gt2d :: (Eq a, Ord a) => (a,a) -> (a,a) -> Bool
--Given two points in SxS (S a toset), determine if the first is greater than
--the second under the standard partial ordering.
gt2d (x1,y1) (x2,y2) = (x1 > x2 && y1 >= y2) || (x1 >= x2 && y1 > y2)

minl2d :: (Eq a, Ord a) => [(a,a)] -> [(a,a)]
--Given a list of elements of SxS (S a toset), finds the minimal ones under the
--standard partial ordering.
minl2d l = nub (filter (\x-> all (not . gt2d x) l) l)

class (Ord a) => Loggy a where
--Loggy: A type a satisfying Loggy a is one that can represent values of the
--form p+q*log_3(r), where p,q,r are rational numbers.

	(.+) :: a -> a -> a --addition
	(.*) :: Rational -> a -> a --multiplication by a rational
	fldiv :: a -> a -> Integer --floor of ratio
	llog :: Rational -> a --take log_3(q)
	frRat :: Rational -> a --turns a rational into an a
	frRat q = q .* (frInt 1)
	cediv :: a -> a -> Integer --ceiling of ratio
	x `cediv` y = if k ..* y == x then k else k+1 where k = x `fldiv` y
	
	(..*) :: (Integral b) => b -> a -> a --multiplication by an integer
	x ..* y = (fromIntegral x % 1) .* y

	mnegate :: a -> a --negation
	mnegate x = (-1) ..* x

	(.-) :: a -> a -> a --subtraction
	x .- y = x .+ mnegate y

	frInt :: (Integral b) => b -> a --turns an integer into an a
	frInt x = frRat (fromIntegral x % 1)

	llogi :: (Integral b) => b -> a --take log_3(n)
	llogi = llog . fromIntegral

	nonneg :: a -> Bool --is it nonnegative?
	nonneg = (>=0) . floor1
	
	floor1 :: a -> Integer --take the floor
	ceil1 :: a -> Integer --take the ceiling
	floor1 x = fldiv x (frInt 1)
	ceil1 x = cediv x (frInt 1)

instance Loggy Float where
--Define Floats to be Loggy in the obvious way, in case one wants to try the
--program with floating-point arithmetic instead of exact arithmetic.
	(.+) = (+)
	frRat = fromRational
	x .* y = (fromRational x) * y
	llog = logBase 3.0 . fromRational
	frInt = fromIntegral
	x `fldiv` y = floor (x/y)
	x `cediv` y = ceiling (x/y)
	floor1 = floor
	ceil1 = ceiling
	nonneg x = x >= 0
	mnegate = negate
	(.-) = (-)
	x ..* y = (fromIntegral x) * y

instance Loggy Double where
--Define Doubles to be Loggy in the obvious way, in case one wants to try the
--program with floating-point arithmetic instead of exact arithmetic.
	(.+) = (+)
	frRat = fromRational
	x .* y = (fromRational x) * y
	llog = logBase 3.0 . fromRational
	frInt = fromIntegral
	x `fldiv` y = floor (x/y)
	x `cediv` y = ceiling (x/y)
	floor1 = floor
	ceil1 = ceiling
	nonneg x = x >= 0
	mnegate = negate
	(.-) = (-)
	x ..* y = (fromIntegral x) * y


==> anc/lowdefect.hs <==
module Main where
--lowdefect program. See README.txt for documentation.
import Data.List
import System.IO
import System.Environment
import Tools
import ExactLogs
import ClassifierCore
import AnswerExtraction

main :: IO ()
main =	do l <- getArgs
	   if null l then hPutStrLn stderr "Argument required"
	   else (putStr . runprog . read . head) l

runprog :: Integer -> String
runprog n = let l = genericTake (n+1) dLTsorted in
	concat ["--" ++ show k ++"\n" ++ listonlines
	((l !!! k) \\ (l !!! (k-1))) ++ "\n" | k<-[1..n]] ++
	maybe ("2^" ++ show (n+9) ++ "*3^k has complexity " ++ show (2*n+18)
	++ "+3k for all k\n")
	(\(x,y)->"2^" ++ show (n+9) ++ "*3^" ++ show x ++ " has complexity " ++
	show y ++ "\n") (pow2info n)


==> anc/stabinfo.hs <==
module Main where
--stabinfo program.  See README.txt for documentation.
--This program relies on the module System.Console.GetOpt, which is not part of
--the standard library.  Fortunately, it's included with ghc.
import Data.List
import System.IO
import System.Environment
import Tools
import ExactLogs
import ClassifierCore
import AnswerExtraction
import System.Console.GetOpt

data Flag = Size SizeOpt | AllInfo deriving Eq

options :: [OptDescr Flag]
options =
	[ Option "s"	["small"]	(NoArg (Size Small))
		"turns on optimizations for small numbers"
	, Option "v"	["vsmall"]	(NoArg (Size VSmall))
		"turns on optimizations for very small numbers"
	, Option "2"	["pow2"]	(NoArg (Size Pow2))
		"indicates to check 2^n rather than n"
	, Option "a"	["allinfo"]	(NoArg AllInfo)
		"give all info, not just eventual info"
	]

main :: IO ()
main = do l <- getArgs
	  let (opts,args,_)=getOpt Permute options l
	  let sz = if Size Pow2 `elem` opts then Pow2
		else if Size VSmall `elem` opts then VSmall
		else if Size Small `elem` opts then Small
		else Large
	  let fn = if AllInfo `elem` opts then print . allinfo sz
		else print . evinfo sz
	  if null args then hPutStrLn stderr "Argument required"
	  else (fn . read . head) args

